Interior zeros of supersymmetric indices

A supersymmetric index has interior zeros ($|q|<1$) if and only if the arithmetic coefficients $\delta(\nu)$ underlying the supersymmetric zeta function grow exponentially at a rate set by the nearest zero. Each $\delta(\nu)$ follows from finitely many $q$-series coefficients, so interior zeros are detectable from the expansion alone and obstruct a free or s-confining infrared description, as we show for 4d $\mathcal{N}=1$ $SU(2)$ SQCD. With a giant graviton expansion interior zeros are a finite $N$ effect, located by the energy of one giant graviton, verified for the $\mathcal{N}=4$ $U(N)$ Schur index.

==> anc/num_index_zero_arXiv.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     72074,       1766]
NotebookOptionsPosition[     68770,       1717]
NotebookOutlinePosition[     69177,       1734]
CellTagsIndexPosition[     69134,       1731]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"1.", " ", "delta", 
    RowBox[{"(", "nu", ")"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"PLdelta", "[", "Ilist_List", "]"}], " ", ":=", "\n", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", " ", "=", " ", 
         RowBox[{
          RowBox[{"Length", "[", "Ilist", "]"}], " ", "-", " ", "1"}]}], ",", 
        " ", 
        RowBox[{"Ii", " ", "=", " ", "Ilist"}], ",", " ", "L", ",", " ", "m", 
        ",", " ", "j", ",", " ", "s"}], "}"}], ",", "\n", "    ", 
      RowBox[{
       RowBox[{"L", " ", "=", " ", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", " ", "M"}], "]"}]}], ";", "\n", "    ", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"s", " ", "=", " ", 
           RowBox[{
            RowBox[{"Ii", "[", 
             RowBox[{"[", 
              RowBox[{"m", " ", "+", " ", "1"}], "]"}], "]"}], " ", "m"}]}], 
          ";", "\n", "        ", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"L", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], " ", "=!=", " ", "0"}], " ", 
               "&&", " ", 
               RowBox[{
                RowBox[{"Ii", "[", 
                 RowBox[{"[", 
                  RowBox[{"m", " ", "-", " ", "j", " ", "+", " ", "1"}], 
                  "]"}], "]"}], " ", "=!=", " ", "0"}]}], ",", "\n", 
              "               ", 
              RowBox[{"s", " ", "-=", " ", 
               RowBox[{"j", " ", 
                RowBox[{"L", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], " ", 
                RowBox[{"Ii", "[", 
                 RowBox[{"[", 
                  RowBox[{"m", " ", "-", " ", "j", " ", "+", " ", "1"}], 
                  "]"}], "]"}]}]}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"j", ",", " ", "1", ",", " ", 
              RowBox[{"m", " ", "-", " ", "1"}]}], "}"}]}], "]"}], ";", "\n", 
          "        ", 
          RowBox[{
           RowBox[{"L", "[", 
            RowBox[{"[", "m", "]"}], "]"}], " ", "=", " ", 
           RowBox[{"s", "/", "m"}]}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"m", ",", " ", "1", ",", " ", "M"}], "}"}]}], "]"}], ";", 
       "\n", "    ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"MoebiusMu", "[", "d", "]"}], "/", "d"}], " ", 
            RowBox[{"L", "[", 
             RowBox[{"[", 
              RowBox[{"m", "/", "d"}], "]"}], "]"}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"d", ",", " ", 
             RowBox[{"Divisors", "[", "m", "]"}]}], "}"}]}], "]"}], ",", " ", 
         
         RowBox[{"{", 
          RowBox[{"m", ",", " ", "1", ",", " ", "M"}], "}"}]}], "]"}]}]}], 
     "]"}]}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "rho_Q", " ", "from", " ", "the", " ", "growth", " ", "of", " ", 
     "delta"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"rhoFit", "[", 
     RowBox[{"delta_List", ",", " ", "m0_", ",", " ", "m1_", ",", " ", 
      RowBox[{"parity_", " ", ":", " ", "All"}]}], "]"}], " ", ":=", "\n", 
    "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"xs", " ", "=", " ", 
         RowBox[{"{", "}"}]}], ",", " ", 
        RowBox[{"ys", " ", "=", " ", 
         RowBox[{"{", "}"}]}], ",", " ", "n", ",", " ", "sx", ",", " ", "sy", 
        ",", " ", "sxx", ",", " ", "sxy", ",", " ", "B", ",", " ", "m"}], 
       "}"}], ",", "\n", "    ", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"delta", "[", 
              RowBox[{"[", "m", "]"}], "]"}], " ", "=!=", " ", "0"}], " ", "&&",
             " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"parity", " ", "===", " ", "All"}], " ", "||", " ", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"m", ",", " ", "2"}], "]"}], " ", "===", " ", 
               "parity"}]}], ")"}]}], ",", "\n", "         ", 
           RowBox[{
            RowBox[{"xs", " ", "=", " ", 
             RowBox[{"{", 
              RowBox[{"xs", ",", " ", "m"}], "}"}]}], ";", "\n", "         ", 
            
            RowBox[{"ys", " ", "=", " ", 
             RowBox[{"{", 
              RowBox[{"ys", ",", " ", 
               RowBox[{"N", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Log", "[", 
                   RowBox[{"Abs", "[", 
                    RowBox[{"delta", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], "]"}], " ", "+", 
                  " ", 
                  RowBox[{"Log", "[", "m", "]"}]}], ",", " ", "40"}], "]"}]}],
               "}"}]}]}]}], "]"}], ",", "\n", "        ", 
         RowBox[{"{", 
          RowBox[{"m", ",", " ", "m0", ",", " ", "m1"}], "}"}]}], "]"}], ";", 
       "\n", "    ", 
       RowBox[{"xs", " ", "=", " ", 
        RowBox[{"Flatten", "[", "xs", "]"}]}], ";", " ", 
       RowBox[{"ys", " ", "=", " ", 
        RowBox[{"Flatten", "[", "ys", "]"}]}], ";", "\n", "    ", 
       RowBox[{"n", " ", "=", " ", 
        RowBox[{"Length", "[", "xs", "]"}]}], ";", " ", 
       RowBox[{"sx", " ", "=", " ", 
        RowBox[{"Total", "[", "xs", "]"}]}], ";", " ", 
       RowBox[{"sy", " ", "=", " ", 
        RowBox[{"Total", "[", "ys", "]"}]}], ";", " ", 
       RowBox[{"sxx", " ", "=", " ", 
        RowBox[{"xs", " ", ".", " ", "xs"}]}], ";", "\n", "    ", 
       RowBox[{"sxy", " ", "=", " ", 
        RowBox[{"xs", " ", ".", " ", "ys"}]}], ";", "\n", "    ", 
       RowBox[{"B", " ", "=", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", " ", "sxy"}], " ", "-", " ", 
           RowBox[{"sx", " ", "sy"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", " ", "sxx"}], " ", "-", " ", 
           RowBox[{"sx", " ", "sx"}]}], ")"}]}]}], ";", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", "B"}], "]"}]}]}], "]"}]}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Zeros", " ", "of", " ", "a", " ", "truncated", " ", "series", " ", 
       "inside"}], " ", "|", "Q", "|", " ", 
      RowBox[{"<", " ", "1"}]}], ",", " ", 
     RowBox[{"sorted", " ", "by", " ", 
      RowBox[{"modulus", "."}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"zerosOfSeries", "[", 
     RowBox[{"coeffs_List", ",", " ", 
      RowBox[{"prec_", " ", ":", " ", "60"}]}], "]"}], " ", ":=", "\n", "  ", 
    
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"QQ", ",", " ", "poly", ",", " ", "rts"}], "}"}], ",", "\n", 
      "    ", 
      RowBox[{
       RowBox[{"poly", " ", "=", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"coeffs", "[", 
            RowBox[{"[", 
             RowBox[{"k", " ", "+", " ", "1"}], "]"}], "]"}], " ", 
           RowBox[{"QQ", "^", "k"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"k", ",", " ", "0", ",", " ", 
            RowBox[{
             RowBox[{"Length", "[", "coeffs", "]"}], " ", "-", " ", "1"}]}], 
           "}"}]}], "]"}]}], ";", "\n", "    ", 
       RowBox[{"rts", " ", "=", " ", 
        RowBox[{"QQ", " ", "/.", " ", 
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"poly", " ", "==", " ", "0"}], ",", " ", "QQ", ",", " ", 
           RowBox[{"WorkingPrecision", " ", "->", " ", "prec"}]}], "]"}]}]}], 
       ";", "\n", "    ", 
       RowBox[{"SortBy", "[", 
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{"rts", ",", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", "#", "]"}], " ", "<", " ", 
             RowBox[{"99", "/", "100"}]}], " ", "&"}]}], "]"}], ",", " ", 
         "Abs"}], "]"}]}]}], "]"}]}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"2.", "  ", "SU", 
     RowBox[{"(", "2", ")"}], " ", 
     RowBox[{"SQCD", ":", "  ", 
      RowBox[{"input", " ", "data", " ", 
       RowBox[{"(", 
        RowBox[{"no", " ", "internal", " ", "index", " ", "evaluation"}], 
        ")"}]}]}]}], " ", "*)"}], "\n", "\n", 
   RowBox[{
    RowBox[{"PEfromLetters", "[", "f_List", "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", " ", "=", " ", 
         RowBox[{"Length", "[", "f", "]"}]}], ",", " ", "g", ",", " ", "P", 
        ",", " ", "m", ",", " ", "k"}], "}"}], ",", "\n", "    ", 
      RowBox[{
       RowBox[{"g", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"[", 
               RowBox[{"m", "/", "n"}], "]"}], "]"}], "/", "n"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"n", ",", " ", 
              RowBox[{"Divisors", "[", "m", "]"}]}], "}"}]}], "]"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"m", ",", " ", "1", ",", " ", "M"}], "}"}]}], "]"}]}], ";",
        "\n", "    ", 
       RowBox[{"P", " ", "=", " ", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"M", " ", "+", " ", "1"}]}], "]"}]}], ";", " ", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"[", "1", "]"}], "]"}], " ", "=", " ", "1"}], ";", "\n", 
       "    ", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"m", " ", "+", " ", "1"}], "]"}], "]"}], " ", "=", " ", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"k", " ", 
              RowBox[{"g", "[", 
               RowBox[{"[", "k", "]"}], "]"}], " ", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"m", " ", "-", " ", "k", " ", "+", " ", "1"}], "]"}], 
               "]"}]}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"k", ",", " ", "1", ",", " ", "m"}], "}"}]}], "]"}], 
           "/", "m"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"m", ",", " ", "1", ",", " ", "M"}], "}"}]}], "]"}], ";", 
       "\n", "    ", "P"}]}], "]"}]}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"--", 
      RowBox[{"-", " ", "Nf"}]}], " ", "=", " ", 
     RowBox[{"3", ":", " ", 
      RowBox[{"s", "-", 
       RowBox[{"confining", "."}]}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"mesonIndex", "[", "M_Integer", "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f", " ", "=", " ", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", " ", "M"}], "]"}]}], ",", " ", "j"}], "}"}], ",", 
      "\n", "    ", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", " ", "+", " ", 
              RowBox[{"3", " ", "j"}]}], " ", "<=", " ", "M"}], ",", " ", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"[", 
               RowBox[{"2", " ", "+", " ", 
                RowBox[{"3", " ", "j"}]}], "]"}], "]"}], " ", "+=", " ", 
             RowBox[{"15", " ", 
              RowBox[{"(", 
               RowBox[{"j", " ", "+", " ", "1"}], ")"}]}]}]}], "]"}], ";", 
          "\n", "       ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"4", " ", "+", " ", 
              RowBox[{"3", " ", "j"}]}], " ", "<=", " ", "M"}], ",", " ", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"[", 
               RowBox[{"4", " ", "+", " ", 
                RowBox[{"3", " ", "j"}]}], "]"}], "]"}], " ", "-=", " ", 
             RowBox[{"15", " ", 
              RowBox[{"(", 
               RowBox[{"j", " ", "+", " ", "1"}], ")"}]}]}]}], "]"}]}], ",", 
         " ", 
         RowBox[{"{", 
          RowBox[{"j", ",", " ", "0", ",", " ", 
           RowBox[{"Ceiling", "[", 
            RowBox[{"M", "/", "3"}], "]"}]}], "}"}]}], "]"}], ";", "\n", 
       "    ", 
       RowBox[{"PEfromLetters", "[", "f", "]"}]}]}], "]"}]}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"--", 
      RowBox[{"-", " ", "Nf"}]}], " ", "=", " ", 
     RowBox[{"4", ":"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"off4", " ", "=", " ", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"dq4", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", " ", "28", ",", " ", "329", ",", " ", "2632", ",", " ", 
       "16380", ",", " ", "85764", ",", " ", "393589", ",", " ", "1628548", 
       ",", " ", "6190527", ",", "\n", "   ", "21921900", ",", " ", 
       "73070291", ",", " ", "231118384", ",", " ", "698128389", ",", " ", 
       "2024433460", ",", " ", "5659730075", ",", "\n", "   ", "15309703500", 
       ",", " ", "40191125219", ",", " ", "102662088032", ",", " ", 
       "255726765203", ",", " ", "622404482700", ",", "\n", "   ", 
       "1482653426044", ",", " ", "3462025516952", ",", " ", "7934590983627", 
       ",", " ", "17870650376740", ",", "\n", "   ", "39595180945320", ",", 
       " ", "86387178416532", ",", " ", "185754912388500", ",", " ", 
       "393967001612408", ",", "\n", "   ", "824749406695502", ",", " ", 
       "1705352607798840", ",", " ", "3484978700654073", ",", "\n", "   ", 
       "7042430701976096", ",", " ", "14080094922894000", ",", " ", 
       "27864830474838392", ",", "\n", "   ", "54609383745816900", ",", " ", 
       "106027094733309752", ",", " ", "204019451472839667", ",", "\n", "   ",
        "389212451527399500", ",", " ", "736389394862920043", ",", " ", 
       "1382197149112207400", ",", "\n", "   ", "2574552466207986845", ",", 
       " ", "4760172775512484260", ",", " ", "8738678795958411298", ",", "\n",
        "   ", "15932257492544506596", ",", " ", "28854778949281685400", ",", 
       " ", "51923263537062501528", ",", "\n", "   ", "92853826937142827836", 
       ",", " ", "165050296880438878076", ",", " ", "291670284768134590500", 
       ",", "\n", "   ", "512512027722807692580", ",", " ", 
       "895622048857853816779", ",", " ", "1556767071364316604072", ",", "\n",
        "   ", "2691947921261448006437", ",", " ", "4631447642478456257556", 
       ",", " ", "7929284520761551147200", ",", "\n", "   ", 
       "13510634067848714296500", ",", " ", "22913781343901218570798", ",", 
       "\n", "   ", "38685617953217206649804", ",", " ", 
       "65025583009105518699956", ",", "\n", "   ", 
       "108830095234458138968700", ",", " ", "181380216173340358401129"}], 
      "}"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"--", 
      RowBox[{"-", " ", "Nf"}]}], " ", "=", " ", 
     RowBox[{"5", ":"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"dt5", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "45", ",", " ", "0", ",", " ", "0", ",", " ", "0", 
       ",", " ", 
       RowBox[{"-", "99"}], ",", " ", "90", ",", " ", "825", ",", " ", "0", 
       ",", " ", "55", ",", " ", 
       RowBox[{"-", "200"}], ",", " ", 
       RowBox[{"-", "3110"}], ",", "\n", "   ", "3630", ",", " ", "9075", ",",
        " ", "110", ",", " ", "4550", ",", " ", 
       RowBox[{"-", "15220"}], ",", " ", 
       RowBox[{"-", "38475"}], ",", " ", "60390", ",", " ", "67695", ",", " ",
        "24150", ",", " ", "65925", ",", "\n", "   ", 
       RowBox[{"-", "331710"}], ",", " ", 
       RowBox[{"-", "214500"}], ",", " ", "596290", ",", " ", "367580", ",", 
       " ", "769070", ",", " ", 
       RowBox[{"-", "132260"}], ",", " ", 
       RowBox[{"-", "3636270"}], ",", " ", "36875", ",", "\n", "   ", 
       "3511000", ",", " ", "3588420", ",", " ", "9156380", ",", " ", 
       RowBox[{"-", "11433300"}], ",", " ", 
       RowBox[{"-", "23640450"}], ",", " ", "7612779", ",", " ", "12968730", 
       ",", "\n", "   ", "55164225", ",", " ", "42750450", ",", " ", 
       RowBox[{"-", "134069620"}], ",", " ", 
       RowBox[{"-", "93015150"}], ",", " ", "11308155", ",", " ", "130599190",
        ",", "\n", "   ", "522306675", ",", " ", 
       RowBox[{"-", "103593920"}], ",", " ", 
       RowBox[{"-", "833260358"}], ",", " ", 
       RowBox[{"-", "383399910"}], ",", " ", 
       RowBox[{"-", "267241830"}], ",", " ", "2005528830", ",", "\n", "   ", 
       "2656972905", ",", " ", 
       RowBox[{"-", "2502412234"}], ",", " ", 
       RowBox[{"-", "3469157290"}], ",", " ", 
       RowBox[{"-", "3999381130"}], ",", " ", "1069555875", ",", "\n", "   ", 
       "17199808820", ",", " ", "5099766653", ",", " ", 
       RowBox[{"-", "14161676800"}], ",", " ", 
       RowBox[{"-", "20395756130"}], ",", " ", 
       RowBox[{"-", "29499158230"}], ",", "\n", "   ", "44429311835", ",", 
       " ", "82802295410", ",", " ", 
       RowBox[{"-", "9913578795"}], ",", " ", 
       RowBox[{"-", "59439229990"}], ",", " ", 
       RowBox[{"-", "179621659115"}], ",", "\n", "   ", 
       RowBox[{"-", "59345389440"}], ",", " ", "373261937313", ",", " ", 
       "241581944090", ",", " ", 
       RowBox[{"-", "20737813490"}], ",", " ", 
       RowBox[{"-", "530214519300"}], ",", "\n", "   ", 
       RowBox[{"-", "1044630106940"}], ",", " ", "630884088718", ",", " ", 
       "1652212463450", ",", " ", "905087599900", ",", "\n", "   ", 
       RowBox[{"-", "286547609675"}], ",", " ", 
       RowBox[{"-", "4683210529730"}], ",", " ", 
       RowBox[{"-", "2592256731890"}], ",", " ", "5411347086230", ",", "\n", 
       "   ", "6032434044540", ",", " ", "5754414069880", ",", " ", 
       RowBox[{"-", "9851382103335"}], ",", " ", 
       RowBox[{"-", "23518703162018"}], ",", "\n", "   ", "3944420926715", 
       ",", " ", "22355240453750", ",", " ", "34955527148090", ",", " ", 
       "11586223364720", ",", "\n", "   ", 
       RowBox[{"-", "88163360740429"}], ",", " ", 
       RowBox[{"-", "60045402733330"}], ",", " ", "40848504393480", ",", " ", 
       "115853309037640", ",", "\n", "   ", "185987860009705", ",", " ", 
       RowBox[{"-", "146567107994202"}], ",", " ", 
       RowBox[{"-", "383596632600020"}], ",", " ", 
       RowBox[{"-", "88314323422940"}], ",", "\n", "   ", "196078014629260", 
       ",", " ", "813087168509150", ",", " ", "364679428155445", ",", " ", 
       RowBox[{"-", "1248782261107700"}], ",", "\n", "   ", 
       RowBox[{"-", "1069210369276825"}], ",", " ", 
       RowBox[{"-", "320719072204140"}], ",", " ", "1969633005551895", ",", 
       " ", "3647760694901346", ",", "\n", "   ", 
       RowBox[{"-", "1693538102685050"}], ",", " ", 
       RowBox[{"-", "4787431941418210"}], ",", " ", 
       RowBox[{"-", "3969041608756960"}], ",", " ", "863499931196710", ",", 
       "\n", "   ", "14236090088444087", ",", " ", "6385079237541630", ",", 
       " ", 
       RowBox[{"-", "12654668203516970"}], ",", "\n", "   ", 
       RowBox[{"-", "17504508009561850"}], ",", " ", 
       RowBox[{"-", "16757339045678350"}], ",", " ", "30715955410532136", ",",
        "\n", "   ", "52503271709545595", ",", " ", 
       RowBox[{"-", "10058645464641150"}], ",", " ", 
       RowBox[{"-", "49152031253255785"}], ",", "\n", "   ", 
       RowBox[{"-", "91850632098205940"}], ",", " ", "35737532087108", ",", 
       " ", "195028912718041210", ",", " ", "93714110461800010", ",", "\n", 
       "   ", 
       RowBox[{"-", "71218407161369480"}], ",", " ", 
       RowBox[{"-", "284570036061555580"}], ",", " ", 
       RowBox[{"-", "316193978506916404"}], ",", "\n", "   ", 
       "413976614408357660", ",", " ", "600411518315938990", ",", " ", 
       "142747486458277960", ",", "\n", "   ", 
       RowBox[{"-", "504229886132688240"}], ",", " ", 
       RowBox[{"-", "1537720348353694485"}], ",", " ", "33416727813025470", 
       ",", "\n", "   ", "2076696882163230790", ",", " ", 
       "1474323610059321160", ",", " ", "211621655551915255", ",", "\n", 
       "   ", 
       RowBox[{"-", "4369523765851337374"}], ",", " ", 
       RowBox[{"-", "3978840983515573790"}], ",", " ", "4296840139047436490", 
       ",", "\n", "   ", "6182204730251562365", ",", " ", 
       "5590800916505290550", ",", " ", 
       RowBox[{"-", "6554672334994547152"}], ",", "\n", "   ", 
       RowBox[{"-", "19667490607356715990"}], ",", " ", "661780853525456225", 
       ",", " ", "17185392022185972360", ",", "\n", "   ", 
       "24925584543289539520", ",", " ", "8405002899349601098", ",", " ", 
       RowBox[{"-", "57355107763930370675"}], ",", "\n", "   ", 
       RowBox[{"-", "38601691527814347140"}], ",", " ", 
       "27827738294020820225", ",", " ", "70769746950203197820", ",", "\n", 
       "   ", "96935468302877140264"}], "}"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"3.", " ", "SU", 
     RowBox[{"(", "2", ")"}], " ", "SQCD"}], " ", "*)"}], "\n", "\n", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<=====  3.  SU(2) SQCD  =====\>\"", "]"}], 
    ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Nf", " ", "=", " ", 
     RowBox[{
      RowBox[{"3", " ", "s"}], "-", "confining"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"It3", ",", " ", "d3"}], "}"}], ",", "\n", "   ", 
      RowBox[{
       RowBox[{"It3", " ", "=", " ", 
        RowBox[{"mesonIndex", "[", "30", "]"}]}], ";", "\n", "   ", 
       RowBox[{"d3", " ", "=", " ", 
        RowBox[{"PLdelta", "[", "It3", "]"}]}], ";", "\n", "   ", 
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<  Nf=3: delta(2/3+k), k=0..3 = \>\"", ",", "\n", "      ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"d3", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
           RowBox[{"d3", "[", 
            RowBox[{"[", "5", "]"}], "]"}], ",", " ", 
           RowBox[{"d3", "[", 
            RowBox[{"[", "8", "]"}], "]"}], ",", " ", 
           RowBox[{"d3", "[", 
            RowBox[{"[", "11", "]"}], "]"}]}], "}"}], ",", " ", 
         "\"\<   (expect 15,30,45,60)\>\""}], "]"}], ";", "\n", "   ", 
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<  Nf=3: delta(4/3+k), k=0..3 = \>\"", ",", "\n", "      ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"d3", "[", 
            RowBox[{"[", "4", "]"}], "]"}], ",", " ", 
           RowBox[{"d3", "[", 
            RowBox[{"[", "7", "]"}], "]"}], ",", " ", 
           RowBox[{"d3", "[", 
            RowBox[{"[", "10", "]"}], "]"}], ",", " ", 
           RowBox[{"d3", "[", 
            RowBox[{"[", "13", "]"}], "]"}]}], "}"}], ",", "\n", "      ", 
         "\"\<   (expect -15,-30,-45,-60)\>\""}], "]"}]}]}], "]"}], ";"}], 
   "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Nf", " ", "=", " ", "4"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d4", ",", " ", "z4"}], "}"}], ",", "\n", "   ", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<  Nf=4: nonzero coefficients off the q-lattice: \>\"", ",", " ", 
         "off4", ",", "\n", "      ", "\"\<   (expect 0, i.e. a=1)\>\""}], 
        "]"}], ";", "\n", "   ", 
       RowBox[{"d4", " ", "=", " ", 
        RowBox[{"PLdelta", "[", "dq4", "]"}]}], ";", "\n", "   ", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  Nf=4: delta(1..6) = \>\"", ",", " ", 
         RowBox[{"Take", "[", 
          RowBox[{"d4", ",", " ", "6"}], "]"}], ",", "\n", "      ", 
         "\"\<   (expect 28,-77,728,-7133,75292,-818867)\>\""}], "]"}], ";", 
       "\n", "   ", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  Nf=4: rho_delta (fit m in [40,60]) = \>\"", ",", " ", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"rhoFit", "[", 
            RowBox[{"d4", ",", " ", "40", ",", " ", "60"}], "]"}], ",", " ", 
           "8"}], "]"}]}], "]"}], ";", "\n", "   ", 
       RowBox[{"z4", " ", "=", " ", 
        RowBox[{"zerosOfSeries", "[", "dq4", "]"}]}], ";", "\n", "   ", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  Nf=4: nearest zeros = \>\"", ",", " ", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"Take", "[", 
            RowBox[{"z4", ",", " ", "3"}], "]"}], ",", " ", "7"}], "]"}], ",",
          "\n", "      ", "\"\<   (nearest is real and negative)\>\""}], 
        "]"}]}]}], "]"}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Nf", " ", "=", " ", "5"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d5", ",", " ", "z5"}], "}"}], ",", "\n", "   ", 
      RowBox[{
       RowBox[{"d5", " ", "=", " ", 
        RowBox[{"PLdelta", "[", "dt5", "]"}]}], ";", "\n", "   ", 
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<  Nf=5: rho_delta (fit m in [100,150]) = \>\"", ",", "\n", 
         "      ", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"rhoFit", "[", 
            RowBox[{"d5", ",", " ", "100", ",", " ", "150"}], "]"}], ",", " ",
            "8"}], "]"}]}], "]"}], ";", "\n", "   ", 
       RowBox[{"z5", " ", "=", " ", 
        RowBox[{"zerosOfSeries", "[", "dt5", "]"}]}], ";", "\n", "   ", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  Nf=5: |Q*| of the four nearest zeros = \>\"", ",", " ", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"Take", "[", 
             RowBox[{"z5", ",", " ", "4"}], "]"}], "]"}], ",", " ", "7"}], 
          "]"}]}], "]"}], ";", "\n", "   ", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  Nf=5: arg Q* (deg) = \>\"", ",", " ", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Arg", "[", 
             RowBox[{"Take", "[", 
              RowBox[{"z5", ",", " ", "2"}], "]"}], "]"}], "/", "Degree"}], 
           ",", " ", "6"}], "]"}]}], "]"}], ";", "\n", "   ", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  Nf=5: |q*| = |Q*|^5 = \>\"", ",", " ", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"z5", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "^", "5"}], ",", " ", 
           "5"}], "]"}]}], "]"}]}]}], "]"}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"4.", " ", "N"}], "=", 
     RowBox[{"4", " ", "U", 
      RowBox[{"(", "N", ")"}], " ", "Schur", " ", "index"}]}], " ", "*)"}], 
   "\n", "\n", 
   RowBox[{
    RowBox[{"theta4Inv", "[", "M_", "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", " ", "=", " ", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", " ", 
           RowBox[{"M", " ", "+", " ", "1"}]}], "]"}]}], ",", " ", "n", ",", 
        " ", "i"}], "}"}], ",", "\n", "    ", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"[", "1", "]"}], "]"}], " ", "=", " ", "1"}], ";", "\n", 
       "    ", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"[", 
              RowBox[{"i", " ", "+", " ", "1"}], "]"}], "]"}], " ", "+=", " ", 
            RowBox[{"a", "[", 
             RowBox[{"[", 
              RowBox[{"i", " ", "-", " ", "n", " ", "+", " ", "1"}], "]"}], 
             "]"}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", " ", "n", ",", " ", "M"}], "}"}]}], "]"}], ",", 
         " ", 
         RowBox[{"{", 
          RowBox[{"n", ",", " ", "1", ",", " ", "M"}], "}"}]}], "]"}], ";", 
       "\n", "    ", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"[", 
              RowBox[{"i", " ", "+", " ", "1"}], "]"}], "]"}], " ", "+=", " ", 
            RowBox[{"a", "[", 
             RowBox[{"[", 
              RowBox[{"i", " ", "-", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "n"}], " ", "-", " ", "1"}], ")"}], " ", 
               "+", " ", "1"}], "]"}], "]"}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", " ", 
             RowBox[{
              RowBox[{"2", " ", "n"}], " ", "-", " ", "1"}], ",", " ", "M"}], 
            "}"}]}], "]"}], ",", "\n", "      ", 
         RowBox[{"{", 
          RowBox[{"n", ",", " ", "1", ",", " ", 
           RowBox[{"Ceiling", "[", 
            RowBox[{"M", "/", "2"}], "]"}]}], "}"}]}], "]"}], ";", " ", 
       "a"}]}], "]"}]}], "\n", "\n", 
   RowBox[{
    RowBox[{"SNser", "[", 
     RowBox[{"NN_", ",", " ", "M_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s", " ", "=", " ", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", " ", 
           RowBox[{"M", " ", "+", " ", "1"}]}], "]"}]}], ",", " ", 
        RowBox[{"n", " ", "=", " ", "0"}], ",", " ", "e", ",", " ", "c"}], 
       "}"}], ",", "\n", "    ", 
      RowBox[{
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"NN", " ", "+", " ", "n"}], ")"}]}], " ", "<=", " ", 
          "M"}], ",", " ", 
         RowBox[{
          RowBox[{"e", " ", "=", " ", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"NN", " ", "+", " ", "n"}], ")"}]}]}], ";", "\n", 
          "      ", 
          RowBox[{"c", " ", "=", " ", 
           RowBox[{
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"NN", " ", "+", " ", "n"}], ",", " ", "NN"}], "]"}], 
            " ", "+", " ", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"n", " ", ">=", " ", "1"}], ",", " ", 
              RowBox[{"Binomial", "[", 
               RowBox[{
                RowBox[{"NN", " ", "+", " ", "n", " ", "-", " ", "1"}], ",", 
                " ", "NN"}], "]"}], ",", " ", "0"}], "]"}]}]}], ";", "\n", 
          "      ", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"[", 
             RowBox[{"e", " ", "+", " ", "1"}], "]"}], "]"}], " ", "+=", " ", 
           
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"EvenQ", "[", "n", "]"}], ",", " ", "c", ",", " ", 
             RowBox[{"-", "c"}]}], "]"}]}], ";", " ", 
          RowBox[{"n", "++"}]}]}], "]"}], ";", " ", "s"}]}], "]"}]}], "\n", 
   "\n", 
   RowBox[{
    RowBox[{"seriesMul", "[", 
     RowBox[{"a_", ",", " ", "b_", ",", " ", "M_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"[", 
           RowBox[{"i", " ", "+", " ", "1"}], "]"}], "]"}], " ", 
         RowBox[{"b", "[", 
          RowBox[{"[", 
           RowBox[{"m", " ", "-", " ", "i", " ", "+", " ", "1"}], "]"}], 
          "]"}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "0", ",", " ", "m"}], "}"}]}], "]"}], ",", 
      "\n", "    ", 
      RowBox[{"{", 
       RowBox[{"m", ",", " ", "0", ",", " ", "M"}], "}"}]}], "]"}]}], "\n", 
   "\n", 
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<=====  4.  N=4 U(N) Schur index (Table I)  =====\>\"", 
     "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"M4", " ", "=", " ", "1000"}], ";"}], "   ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "set", " ", "to", " ", "300", " ", "for", " ", "a", " ", "fast", " ", 
     "preview"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"th", " ", "=", " ", 
        RowBox[{"theta4Inv", "[", "M4", "]"}]}], "}"}], ",", "\n", "   ", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Ii", ",", " ", "d", ",", " ", "rho", ",", " ", "z"}], 
           "}"}], ",", "\n", "        ", 
          RowBox[{
           RowBox[{"Ii", " ", "=", " ", 
            RowBox[{"seriesMul", "[", 
             RowBox[{"th", ",", " ", 
              RowBox[{"SNser", "[", 
               RowBox[{"NN", ",", " ", "M4"}], "]"}], ",", " ", "M4"}], 
             "]"}]}], ";", "\n", "        ", 
           RowBox[{"d", " ", "=", " ", 
            RowBox[{"PLdelta", "[", "Ii", "]"}]}], ";", "\n", "        ", 
           RowBox[{"rho", " ", "=", " ", 
            RowBox[{"Min", "[", 
             RowBox[{
              RowBox[{"rhoFit", "[", 
               RowBox[{"d", ",", " ", 
                RowBox[{"Floor", "[", 
                 RowBox[{"M4", "/", "2"}], "]"}], ",", " ", "M4", ",", " ", 
                "0"}], "]"}], ",", " ", 
              RowBox[{"rhoFit", "[", 
               RowBox[{"d", ",", " ", 
                RowBox[{"Floor", "[", 
                 RowBox[{"M4", "/", "2"}], "]"}], ",", " ", "M4", ",", " ", 
                "1"}], "]"}]}], "]"}]}], ";", "\n", "        ", 
           RowBox[{"z", " ", "=", " ", 
            RowBox[{
             RowBox[{"zerosOfSeries", "[", 
              RowBox[{
               RowBox[{"SNser", "[", 
                RowBox[{"NN", ",", " ", "40"}], "]"}], ",", " ", "40"}], 
              "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", "        ", 
           RowBox[{"Print", "[", 
            RowBox[{
            "\"\<  U(\>\"", ",", " ", "NN", ",", " ", 
             "\"\<):  rho_delta^{1/2} = \>\"", ",", " ", 
             RowBox[{"N", "[", 
              RowBox[{"rho", ",", " ", "7"}], "]"}], ",", "\n", 
             "           ", "\"\<   |Q*| = \>\"", ",", " ", 
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{"Abs", "[", "z", "]"}], ",", " ", "7"}], "]"}], ",", 
             "\n", "           ", "\"\<   arg Q* = \>\"", ",", " ", 
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{"Arg", "[", "z", "]"}], "]"}], "/", "Degree"}], ",", 
               " ", "5"}], "]"}], ",", " ", "\"\< deg\>\""}], "]"}]}]}], 
         "]"}], ",", "\n", "      ", 
        RowBox[{"{", 
         RowBox[{"NN", ",", " ", 
          RowBox[{"{", 
           RowBox[{"2", ",", " ", "3", ",", " ", "4", ",", " ", "5"}], 
           "}"}]}], "}"}]}], "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"U", 
     RowBox[{"(", "1", ")"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<  U(1):  delta(m/2), m=1..6 = \>\"", ",", "\n", "    ", 
      RowBox[{"Take", "[", 
       RowBox[{
        RowBox[{"PLdelta", "[", 
         RowBox[{"seriesMul", "[", 
          RowBox[{
           RowBox[{"theta4Inv", "[", "40", "]"}], ",", " ", 
           RowBox[{"SNser", "[", 
            RowBox[{"1", ",", " ", "40"}], "]"}], ",", " ", "40"}], "]"}], 
         "]"}], ",", " ", "6"}], "]"}], ",", "\n", "    ", 
      "\"\<   (expect 2,-2,2,-2,2,-2)\>\""}], "]"}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"5.", " ", "N"}], "=", 
     RowBox[{"4", " ", "U", 
      RowBox[{"(", "N", ")"}], " ", "Schur", " ", "index", " ", "at", " ", 
      "large", " ", "N"}]}], " ", "*)"}], "\n", "\n", 
   RowBox[{
    RowBox[{"SNval", "[", 
     RowBox[{"NN_", ",", " ", "Q_", ",", " ", 
      RowBox[{"nmax_", " ", ":", " ", "100"}]}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s", " ", "=", " ", "0"}], ",", " ", 
        RowBox[{"ds", " ", "=", " ", "0"}], ",", " ", "n", ",", " ", "e", ",",
         " ", "c", ",", " ", "t"}], "}"}], ",", "\n", "    ", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"n", " ", "=", " ", "0"}], ",", " ", 
         RowBox[{"n", " ", "<=", " ", "nmax"}], ",", " ", 
         RowBox[{"n", "++"}], ",", "\n", "      ", 
         RowBox[{
          RowBox[{"e", " ", "=", " ", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"NN", " ", "+", " ", "n"}], ")"}]}]}], ";", "\n", 
          "      ", 
          RowBox[{"c", " ", "=", " ", 
           RowBox[{
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"NN", " ", "+", " ", "n"}], ",", " ", "NN"}], "]"}], 
            " ", "+", " ", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"n", " ", ">=", " ", "1"}], ",", " ", 
              RowBox[{"Binomial", "[", 
               RowBox[{
                RowBox[{"NN", " ", "+", " ", "n", " ", "-", " ", "1"}], ",", 
                " ", "NN"}], "]"}], ",", " ", "0"}], "]"}]}]}], ";", "\n", 
          "      ", 
          RowBox[{"t", " ", "=", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "c", " ", 
            RowBox[{"Q", "^", "e"}]}]}], ";", "\n", "      ", 
          RowBox[{"s", " ", "+=", " ", "t"}], ";", " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"e", " ", ">", " ", "0"}], ",", " ", 
            RowBox[{"ds", " ", "+=", " ", 
             RowBox[{"t", " ", "e"}]}]}], "]"}], ";", "\n", "      ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"n", " ", ">", " ", "3"}], " ", "&&", " ", 
             RowBox[{
              RowBox[{"Abs", "[", "t", "]"}], " ", "<", " ", 
              RowBox[{"10", "^", 
               RowBox[{"-", "120"}]}]}]}], ",", " ", 
            RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "]"}], ";", "\n", 
       "    ", 
       RowBox[{"{", 
        RowBox[{"s", ",", " ", "ds"}], "}"}]}]}], "]"}]}], "\n", "\n", 
   RowBox[{
    RowBox[{"newtonLogQ", "[", 
     RowBox[{"NN_", ",", " ", "r0_", ",", " ", "th0deg_", ",", " ", 
      RowBox[{"prec_", " ", ":", " ", "150"}]}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "L", ",", " ", "Q", ",", " ", "s", ",", " ", "qds", ",", " ", "step", 
        ",", " ", "i"}], "}"}], ",", "\n", "    ", 
      RowBox[{
       RowBox[{"L", " ", "=", " ", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Log", "[", "r0", "]"}], " ", "+", " ", 
           RowBox[{"I", " ", "th0deg", " ", "Degree"}]}], ",", " ", "prec"}], 
         "]"}]}], ";", "\n", "    ", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Q", " ", "=", " ", 
           RowBox[{"Exp", "[", "L", "]"}]}], ";", "\n", "        ", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"s", ",", " ", "qds"}], "}"}], " ", "=", " ", 
           RowBox[{"SNval", "[", 
            RowBox[{"NN", ",", " ", "Q"}], "]"}]}], ";", "\n", "        ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"qds", " ", "==", " ", "0"}], ",", " ", 
            RowBox[{"Break", "[", "]"}]}], "]"}], ";", "\n", "        ", 
          RowBox[{"step", " ", "=", " ", 
           RowBox[{"s", "/", "qds"}]}], ";", " ", 
          RowBox[{"L", " ", "=", " ", 
           RowBox[{"L", " ", "-", " ", "step"}]}], ";", "\n", "        ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", "step", "]"}], " ", "<", " ", 
             RowBox[{"10", "^", 
              RowBox[{"-", "50"}]}]}], ",", " ", 
            RowBox[{"Break", "[", "]"}]}], "]"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"i", ",", " ", "80"}], "}"}]}], "]"}], ";", "\n", "    ", 
       RowBox[{"Exp", "[", "L", "]"}]}]}], "]"}]}], "\n", "\n", 
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<=====  5.  Large N ring (End Matter table)  =====\>\"",
      "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<      N        rho_Q            arg Q*      w_N = N \
rho_Q^{N+1}\>\"", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Z", ",", " ", "r", ",", " ", "th", ",", " ", "w"}], "}"}], 
        ",", "\n", "      ", 
        RowBox[{
         RowBox[{"Z", " ", "=", " ", 
          RowBox[{"newtonLogQ", "[", 
           RowBox[{
            RowBox[{"dat", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
            RowBox[{"dat", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
            RowBox[{"dat", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ";", "\n", "      ", 
         RowBox[{"r", " ", "=", " ", 
          RowBox[{"Abs", "[", "Z", "]"}]}], ";", " ", 
         RowBox[{"th", " ", "=", " ", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"Arg", "[", "Z", "]"}], "]"}], "/", "Degree"}]}], ";", 
         "\n", "      ", 
         RowBox[{"w", " ", "=", " ", 
          RowBox[{
           RowBox[{"dat", "[", 
            RowBox[{"[", "1", "]"}], "]"}], " ", 
           RowBox[{"r", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"dat", "[", 
               RowBox[{"[", "1", "]"}], "]"}], " ", "+", " ", "1"}], 
             ")"}]}]}]}], ";", "\n", "      ", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<  \>\"", ",", " ", 
           RowBox[{"PaddedForm", "[", 
            RowBox[{
             RowBox[{"dat", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", " ", "6"}], "]"}], ",", 
           " ", "\"\<   \>\"", ",", " ", 
           RowBox[{"N", "[", 
            RowBox[{"r", ",", " ", "12"}], "]"}], ",", " ", "\"\<   \>\"", 
           ",", "\n", "         ", 
           RowBox[{"N", "[", 
            RowBox[{"th", ",", " ", "6"}], "]"}], ",", " ", "\"\<   \>\"", 
           ",", " ", 
           RowBox[{"N", "[", 
            RowBox[{"w", ",", " ", "7"}], "]"}]}], "]"}]}]}], "]"}], ",", 
      "\n", "    ", 
      RowBox[{"{", 
       RowBox[{"dat", ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"10", ",", " ", "0.782593", ",", " ", "98.01"}], "}"}], 
          ",", " ", 
          RowBox[{"{", 
           RowBox[{"50", ",", " ", "0.920621", ",", " ", "70.70"}], "}"}], 
          ",", "\n", "             ", 
          RowBox[{"{", 
           RowBox[{"100", ",", " ", "0.952585", ",", " ", "110.44"}], "}"}], 
          ",", " ", 
          RowBox[{"{", 
           RowBox[{"1000", ",", " ", "0.992823", ",", " ", "68.70"}], "}"}], 
          ",", "\n", "             ", 
          RowBox[{"{", 
           RowBox[{"10000", ",", " ", "0.999049", ",", " ", "68.57"}], 
           "}"}]}], "}"}]}], "}"}]}], "]"}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"6.", " ", "Phi", 
     RowBox[{"(", 
      RowBox[{"w", ",", "theta"}], ")"}], " ", "and", " ", "w_infinity"}], 
    " ", "*)"}], "\n", "\n", 
   RowBox[{
    RowBox[{"prec6", " ", "=", " ", "40"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"PhiF", "[", 
     RowBox[{"w_", ",", " ", "th_", ",", " ", 
      RowBox[{"nmax_", " ", ":", " ", "60"}]}], "]"}], " ", ":=", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "w"}], ")"}], "^", "n"}], "/", 
        RowBox[{"n", "!"}]}], " ", 
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", "th", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"n", " ", "-", " ", "1"}], ")"}]}], "]"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"n", ",", " ", "0", ",", " ", "nmax"}], "}"}]}], "]"}]}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "nearest", " ", "zero", " ", "of", " ", "Phi", " ", "at", " ", "a", " ", 
     "given", " ", "angle", " ", "in", " ", "degrees"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"wStar", "[", 
     RowBox[{"thdeg_", "?", "NumericQ"}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"th", " ", "=", " ", 
         RowBox[{
          RowBox[{"SetPrecision", "[", 
           RowBox[{"thdeg", ",", " ", "prec6"}], "]"}], " ", "Degree"}]}], 
        ",", "\n", "      ", 
        RowBox[{"g", " ", "=", " ", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"3", "/", "4"}], " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ",", " ", "prec6"}], "]"}]}]}], "}"}], 
      ",", "\n", "    ", 
      RowBox[{"w", " ", "/.", " ", 
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{"PhiF", "[", 
          RowBox[{"w", ",", " ", "th"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"w", ",", " ", "g"}], "}"}], ",", " ", 
         RowBox[{"WorkingPrecision", " ", "->", " ", 
          RowBox[{"prec6", " ", "-", " ", "15"}]}]}], "]"}]}]}], "]"}]}], 
   "\n", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<=====  6.  Scaling limit  =====\>\"", "]"}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "f", ",", " ", "a", ",", " ", "b", ",", " ", "gr", ",", " ", "c", ",", 
        " ", "d", ",", " ", "fc", ",", " ", "fd", ",", " ", "i", ",", " ", 
        "thOpt", ",", " ", "wInf"}], "}"}], ",", "\n", "   ", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "td_", "]"}], " ", ":=", " ", 
        RowBox[{"Abs", "[", 
         RowBox[{"wStar", "[", "td", "]"}], "]"}]}], ";", "\n", "   ", 
       RowBox[{"a", " ", "=", " ", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{"60", ",", " ", "prec6"}], "]"}]}], ";", " ", 
       RowBox[{"b", " ", "=", " ", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{"78", ",", " ", "prec6"}], "]"}]}], ";", "\n", "   ", 
       RowBox[{"gr", " ", "=", " ", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sqrt", "[", "5", "]"}], " ", "-", " ", "1"}], ")"}], 
           "/", "2"}], ",", " ", "prec6"}], "]"}]}], ";", "\n", "   ", 
       RowBox[{"c", " ", "=", " ", 
        RowBox[{"b", " ", "-", " ", 
         RowBox[{"gr", " ", 
          RowBox[{"(", 
           RowBox[{"b", " ", "-", " ", "a"}], ")"}]}]}]}], ";", " ", 
       RowBox[{"d", " ", "=", " ", 
        RowBox[{"a", " ", "+", " ", 
         RowBox[{"gr", " ", 
          RowBox[{"(", 
           RowBox[{"b", " ", "-", " ", "a"}], ")"}]}]}]}], ";", "\n", "   ", 
       RowBox[{"fc", " ", "=", " ", 
        RowBox[{"f", "[", "c", "]"}]}], ";", " ", 
       RowBox[{"fd", " ", "=", " ", 
        RowBox[{"f", "[", "d", "]"}]}], ";", "\n", "   ", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"fc", " ", "<", " ", "fd"}], ",", "\n", "        ", 
            RowBox[{
             RowBox[{"b", " ", "=", " ", "d"}], ";", " ", 
             RowBox[{"d", " ", "=", " ", "c"}], ";", " ", 
             RowBox[{"fd", " ", "=", " ", "fc"}], ";", " ", 
             RowBox[{"c", " ", "=", " ", 
              RowBox[{"b", " ", "-", " ", 
               RowBox[{"gr", " ", 
                RowBox[{"(", 
                 RowBox[{"b", " ", "-", " ", "a"}], ")"}]}]}]}], ";", " ", 
             RowBox[{"fc", " ", "=", " ", 
              RowBox[{"f", "[", "c", "]"}]}]}], ",", "\n", "        ", 
            RowBox[{
             RowBox[{"a", " ", "=", " ", "c"}], ";", " ", 
             RowBox[{"c", " ", "=", " ", "d"}], ";", " ", 
             RowBox[{"fc", " ", "=", " ", "fd"}], ";", " ", 
             RowBox[{"d", " ", "=", " ", 
              RowBox[{"a", " ", "+", " ", 
               RowBox[{"gr", " ", 
                RowBox[{"(", 
                 RowBox[{"b", " ", "-", " ", "a"}], ")"}]}]}]}], ";", " ", 
             RowBox[{"fd", " ", "=", " ", 
              RowBox[{"f", "[", "d", "]"}]}]}]}], "]"}], ";", "\n", "      ", 
          
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"b", " ", "-", " ", "a"}], " ", "<", " ", 
             RowBox[{"10", "^", 
              RowBox[{"-", "12"}]}]}], ",", " ", 
            RowBox[{"Break", "[", "]"}]}], "]"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"i", ",", " ", "200"}], "}"}]}], "]"}], ";", "\n", "   ", 
       RowBox[{"thOpt", " ", "=", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", " ", "+", " ", "b"}], ")"}], "/", "2"}]}], ";", " ", 
       RowBox[{"wInf", " ", "=", " ", 
        RowBox[{"f", "[", "thOpt", "]"}]}], ";", "\n", "   ", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  theta_*      = \>\"", ",", " ", 
         RowBox[{"N", "[", 
          RowBox[{"thOpt", ",", " ", "8"}], "]"}], ",", " ", "\"\< deg\>\""}],
         "]"}], ";", "\n", "   ", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  w_infinity   = \>\"", ",", " ", 
         RowBox[{"N", "[", 
          RowBox[{"wInf", ",", " ", "10"}], "]"}]}], "]"}], ";", "\n", "   ", 
       
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  -log w_inf   = \>\"", ",", " ", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Log", "[", "wInf", "]"}]}], ",", " ", "8"}], "]"}], ",", 
         "\n", "      ", "\"\<   (the constant in the large-N law)\>\""}], 
        "]"}]}]}], "]"}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"w0", " ", "=", " ", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{"3", "/", "4"}], ",", " ", "prec6"}], "]"}]}], "}"}], ",", 
      "\n", "   ", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  Phi(3/4,0)   = \>\"", ",", " ", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"PhiF", "[", 
            RowBox[{"w0", ",", " ", "0"}], "]"}], ",", " ", "20"}], "]"}]}], 
        "]"}], ";", "\n", "   ", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  Exp[-3/4]    = \>\"", ",", " ", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"-", "w0"}], "]"}], ",", " ", "20"}], "]"}]}], "]"}]}]}], 
     "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.994085793916752*^9, 3.994085903459304*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"2174ed87-bc44-40aa-aa85-64f107361e15"],

Cell[CellGroupData[{

Cell[BoxData["\<\"=====  3.  SU(2) SQCD  =====\"\>"], "Print",
 CellChangeTimes->{3.994086490476479*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"f072c077-1f17-4bd3-942e-\
4c19dd30f5f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Nf=3: delta(2/3+k), k=0..3 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"15", ",", "30", ",", "45", ",", "60"}], "}"}], 
   "\[InvisibleSpace]", "\<\"   (expect 15,30,45,60)\"\>"}],
  SequenceForm[
  "  Nf=3: delta(2/3+k), k=0..3 = ", {15, 30, 45, 60}, 
   "   (expect 15,30,45,60)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.994086490478211*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"e991c429-4664-478a-9307-\
c3329797a34b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Nf=3: delta(4/3+k), k=0..3 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "15"}], ",", 
     RowBox[{"-", "30"}], ",", 
     RowBox[{"-", "45"}], ",", 
     RowBox[{"-", "60"}]}], "}"}], 
   "\[InvisibleSpace]", "\<\"   (expect -15,-30,-45,-60)\"\>"}],
  SequenceForm[
  "  Nf=3: delta(4/3+k), k=0..3 = ", {-15, -30, -45, -60}, 
   "   (expect -15,-30,-45,-60)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.994086490480282*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"47af392a-fea1-4088-8efc-\
a867aef365e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Nf=4: nonzero coefficients off the q-lattice: \"\>", 
   "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"   (expect 0, i.e. a=1)\"\>"}],
  SequenceForm[
  "  Nf=4: nonzero coefficients off the q-lattice: ", 0, 
   "   (expect 0, i.e. a=1)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9940864904817142`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"ed51289c-9eef-4d44-a556-\
ed26696d7ff6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Nf=4: delta(1..6) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", 
     RowBox[{"-", "77"}], ",", "728", ",", 
     RowBox[{"-", "7133"}], ",", "75292", ",", 
     RowBox[{"-", "818867"}]}], "}"}], 
   "\[InvisibleSpace]", "\<\"   (expect 28,-77,728,-7133,75292,-818867)\"\>"}],
  SequenceForm[
  "  Nf=4: delta(1..6) = ", {28, -77, 728, -7133, 75292, -818867}, 
   "   (expect 28,-77,728,-7133,75292,-818867)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9940864904832*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"e556f18c-5502-424a-b168-\
7175223e9014"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Nf=4: rho_delta (fit m in [40,60]) = \"\>", 
   "\[InvisibleSpace]", "0.0767022790011497038`8."}],
  SequenceForm[
  "  Nf=4: rho_delta (fit m in [40,60]) = ", 0.0767022790011497038`8.],
  Editable->False]], "Print",
 CellChangeTimes->{3.994086490484604*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"ccc4eb57-d803-4249-ab47-\
5e7edab59f87"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Nf=4: nearest zeros = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.0767022790011497038`7."}], ",", 
     RowBox[{
      RowBox[{"-", "0.2179512810506346156`6.9723580632274"}], "-", 
      RowBox[{
      "0.2457641974962330466`7.02451725310511", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.2179512810506346156`6.9723580632274"}], "+", 
      RowBox[{
      "0.2457641974962330466`7.02451725310511", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], "\[InvisibleSpace]", "\<\"   (nearest is real and negative)\"\>"}],
  
  SequenceForm["  Nf=4: nearest zeros = ", {-0.0767022790011497038`7., 
    Complex[-0.2179512810506346156`6.9723580632274, \
-0.2457641974962330466`7.02451725310511], 
    Complex[-0.2179512810506346156`6.9723580632274, 
     0.2457641974962330466`7.02451725310511]}, 
   "   (nearest is real and negative)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.994086490502697*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"ca0a4add-ced8-44b5-ad5a-\
b5420721f62f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Nf=5: rho_delta (fit m in [100,150]) = \"\>", 
   "\[InvisibleSpace]", "0.5873058545522308339`8."}],
  SequenceForm[
  "  Nf=5: rho_delta (fit m in [100,150]) = ", 0.5873058545522308339`8.],
  Editable->False]], "Print",
 CellChangeTimes->{3.994086490521937*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"9122b5ac-808f-4472-8f7f-\
afa6bef323b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Nf=5: |Q*| of the four nearest zeros = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.585813050298885268`7.", ",", "0.585813050298885268`7.", ",", 
     "0.5935654591916364432`7.", ",", "0.5935654591916364432`7."}], "}"}]}],
  SequenceForm[
  "  Nf=5: |Q*| of the four nearest zeros = ", {
   0.585813050298885268`7., 0.585813050298885268`7., 0.5935654591916364432`7.,
     0.5935654591916364432`7.}],
  Editable->False]], "Print",
 CellChangeTimes->{3.994086490631405*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"9b02c3f1-4344-4d95-b3b3-\
9bb0f6af2ce4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Nf=5: arg Q* (deg) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "147.591102429239435282`6."}], ",", 
     "147.591102429239435282`6."}], "}"}]}],
  SequenceForm[
  "  Nf=5: arg Q* (deg) = ", {-147.591102429239435282`6., 
    147.591102429239435282`6.}],
  Editable->False]], "Print",
 CellChangeTimes->{3.994086490633165*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"6d539762-e203-42d9-b2a9-\
592440e4b7fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Nf=5: |q*| = |Q*|^5 = \"\>", "\[InvisibleSpace]", 
   "0.0689914403144749572`5."}],
  SequenceForm["  Nf=5: |q*| = |Q*|^5 = ", 0.0689914403144749572`5.],
  Editable->False]], "Print",
 CellChangeTimes->{3.994086490634521*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"134ba4e9-efe4-41d4-9df7-\
ec8491a8f493"],

Cell[BoxData["\<\"=====  4.  N=4 U(N) Schur index (Table I)  =====\"\>"], \
"Print",
 CellChangeTimes->{3.994086490635819*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"78d6a005-53db-4af5-b87a-\
0bc90c84cfa4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  U(\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"):  rho_delta^{1/2} = \"\>", "\[InvisibleSpace]",
    "0.6039305285559620004`7.", "\[InvisibleSpace]", "\<\"   |Q*| = \"\>", 
   "\[InvisibleSpace]", "0.6039355648558509792`7.", 
   "\[InvisibleSpace]", "\<\"   arg Q* = \"\>", "\[InvisibleSpace]", 
   "117.7731050783403981863`5.", "\[InvisibleSpace]", "\<\" deg\"\>"}],
  SequenceForm[
  "  U(", 2, "):  rho_delta^{1/2} = ", 0.6039305285559620004`7., "   |Q*| = ",
    0.6039355648558509792`7., "   arg Q* = ", 117.7731050783403981863`5., 
   " deg"],
  Editable->False]], "Print",
 CellChangeTimes->{3.99408649343473*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"8d61c522-9571-4c60-81e3-\
7e02e8601919"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  U(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"):  rho_delta^{1/2} = \"\>", "\[InvisibleSpace]",
    "0.641286581161616677`7.", "\[InvisibleSpace]", "\<\"   |Q*| = \"\>", 
   "\[InvisibleSpace]", "0.6412865818671006122`7.", 
   "\[InvisibleSpace]", "\<\"   arg Q* = \"\>", "\[InvisibleSpace]", 
   "90.0000000000000001226`5.", "\[InvisibleSpace]", "\<\" deg\"\>"}],
  SequenceForm[
  "  U(", 3, "):  rho_delta^{1/2} = ", 0.641286581161616677`7., "   |Q*| = ", 
   0.6412865818671006122`7., "   arg Q* = ", 90.0000000000000001226`5., 
   " deg"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9940864954111767`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"2ededb36-7c5d-43fe-9062-\
9440f225172a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  U(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"):  rho_delta^{1/2} = \"\>", "\[InvisibleSpace]",
    "0.6749403880054072836`7.", "\[InvisibleSpace]", "\<\"   |Q*| = \"\>", 
   "\[InvisibleSpace]", "0.6749920100144269981`7.", 
   "\[InvisibleSpace]", "\<\"   arg Q* = \"\>", "\[InvisibleSpace]", 
   "72.8743309485935407563`5.", "\[InvisibleSpace]", "\<\" deg\"\>"}],
  SequenceForm[
  "  U(", 4, "):  rho_delta^{1/2} = ", 0.6749403880054072836`7., "   |Q*| = ",
    0.6749920100144269981`7., "   arg Q* = ", 72.8743309485935407563`5., 
   " deg"],
  Editable->False]], "Print",
 CellChangeTimes->{3.994086497430458*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"24b4786d-9574-4bb6-a305-\
afd9ed474f2d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  U(\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"):  rho_delta^{1/2} = \"\>", "\[InvisibleSpace]",
    "0.7033643777431621416`7.", "\[InvisibleSpace]", "\<\"   |Q*| = \"\>", 
   "\[InvisibleSpace]", "0.7033273621981147217`7.", 
   "\[InvisibleSpace]", "\<\"   arg Q* = \"\>", "\[InvisibleSpace]", 
   "118.6436152037661716286`5.", "\[InvisibleSpace]", "\<\" deg\"\>"}],
  SequenceForm[
  "  U(", 5, "):  rho_delta^{1/2} = ", 0.7033643777431621416`7., "   |Q*| = ",
    0.7033273621981147217`7., "   arg Q* = ", 118.6436152037661716286`5., 
   " deg"],
  Editable->False]], "Print",
 CellChangeTimes->{3.994086499438217*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"b4530fd7-7517-43e6-b625-\
bf511e9f076e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  U(1):  delta(m/2), m=1..6 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", 
     RowBox[{"-", "2"}], ",", "2", ",", 
     RowBox[{"-", "2"}], ",", "2", ",", 
     RowBox[{"-", "2"}]}], "}"}], 
   "\[InvisibleSpace]", "\<\"   (expect 2,-2,2,-2,2,-2)\"\>"}],
  SequenceForm[
  "  U(1):  delta(m/2), m=1..6 = ", {2, -2, 2, -2, 2, -2}, 
   "   (expect 2,-2,2,-2,2,-2)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.994086499443871*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"17b7a8da-0305-4ffa-a09f-\
9751ff9d8532"],

Cell[BoxData["\<\"=====  5.  Large N ring (End Matter table)  =====\"\>"], \
"Print",
 CellChangeTimes->{3.9940864994454193`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"2efce7ff-e6aa-43f5-b7f7-\
337f5e00e3d8"],

Cell[BoxData["\<\"      N        rho_Q            arg Q*      w_N = N \
rho_Q^{N+1}\"\>"], "Print",
 CellChangeTimes->{3.9940864994467773`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"c99269e9-b6b2-4302-a5e5-\
1a61c43860d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"     10\"\>",
      ShowStringCharacters->False],
     10,
     Editable->False],
    PaddedForm[#, 6]& ], "\[InvisibleSpace]", "\<\"   \"\>", 
   "\[InvisibleSpace]", "0.78259286649453515591727495369710919843`12.", 
   "\[InvisibleSpace]", "\<\"   \"\>", "\[InvisibleSpace]", 
   "98.0070729094287169528`6.", "\[InvisibleSpace]", "\<\"   \"\>", 
   "\[InvisibleSpace]", "0.6743645524923361153`7."}],
  SequenceForm["  ", 
   PaddedForm[10, 6], "   ", 0.78259286649453515591727495369710919843`12., 
   "   ", 98.0070729094287169528`6., "   ", 0.6743645524923361153`7.],
  Editable->False]], "Print",
 CellChangeTimes->{3.994086499457942*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"d67c6b7c-f72b-49b8-930e-\
ddb65bbc5356"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"     50\"\>",
      ShowStringCharacters->False],
     50,
     Editable->False],
    PaddedForm[#, 6]& ], "\[InvisibleSpace]", "\<\"   \"\>", 
   "\[InvisibleSpace]", "0.92062089911526396838185892109977611286`12.", 
   "\[InvisibleSpace]", "\<\"   \"\>", "\[InvisibleSpace]", 
   "70.6954736137025255264`6.", "\[InvisibleSpace]", "\<\"   \"\>", 
   "\[InvisibleSpace]", "0.7363636059469303003`7."}],
  SequenceForm["  ", 
   PaddedForm[50, 6], "   ", 0.92062089911526396838185892109977611286`12., 
   "   ", 70.6954736137025255264`6., "   ", 0.7363636059469303003`7.],
  Editable->False]], "Print",
 CellChangeTimes->{3.99408649945957*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"65168c98-6ff9-48ec-8a53-\
ec3af64d553c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"    100\"\>",
      ShowStringCharacters->False],
     100,
     Editable->False],
    PaddedForm[#, 6]& ], "\[InvisibleSpace]", "\<\"   \"\>", 
   "\[InvisibleSpace]", "0.95258513807502940517462714853523431693`12.", 
   "\[InvisibleSpace]", "\<\"   \"\>", "\[InvisibleSpace]", 
   "110.4359584201655391228`6.", "\[InvisibleSpace]", "\<\"   \"\>", 
   "\[InvisibleSpace]", "0.7400890048598980657`7."}],
  SequenceForm["  ", 
   PaddedForm[100, 6], "   ", 0.95258513807502940517462714853523431693`12., 
   "   ", 110.4359584201655391228`6., "   ", 0.7400890048598980657`7.],
  Editable->False]], "Print",
 CellChangeTimes->{3.994086499467786*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"5f142d99-ba8f-44cf-9837-\
b7c26bcf3173"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"   1000\"\>",
      ShowStringCharacters->False],
     1000,
     Editable->False],
    PaddedForm[#, 6]& ], "\[InvisibleSpace]", "\<\"   \"\>", 
   "\[InvisibleSpace]", "0.99282285661475614348325205479492024673`12.", 
   "\[InvisibleSpace]", "\<\"   \"\>", "\[InvisibleSpace]", 
   "68.6976978188845547711`6.", "\[InvisibleSpace]", "\<\"   \"\>", 
   "\[InvisibleSpace]", "0.738990121961733926`7."}],
  SequenceForm["  ", 
   PaddedForm[1000, 6], "   ", 0.99282285661475614348325205479492024673`12., 
   "   ", 68.6976978188845547711`6., "   ", 0.738990121961733926`7.],
  Editable->False]], "Print",
 CellChangeTimes->{3.994086499477827*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"51742121-d8f5-4d77-9dec-\
5746dd5f730e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"  10000\"\>",
      ShowStringCharacters->False],
     10000,
     Editable->False],
    PaddedForm[#, 6]& ], "\[InvisibleSpace]", "\<\"   \"\>", 
   "\[InvisibleSpace]", "0.99904912830915470447656466517453077567`12.", 
   "\[InvisibleSpace]", "\<\"   \"\>", "\[InvisibleSpace]", 
   "68.5737888995833569118`6.", "\[InvisibleSpace]", "\<\"   \"\>", 
   "\[InvisibleSpace]", "0.7379704371610661798`7."}],
  SequenceForm["  ", 
   PaddedForm[10000, 6], "   ", 0.99904912830915470447656466517453077567`12., 
   "   ", 68.5737888995833569118`6., "   ", 0.7379704371610661798`7.],
  Editable->False]], "Print",
 CellChangeTimes->{3.994086499496982*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"e07e436d-1fb0-4432-af0b-\
b756747f8443"],

Cell[BoxData["\<\"=====  6.  Scaling limit  =====\"\>"], "Print",
 CellChangeTimes->{3.994086499498403*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"0e286147-0175-41f4-99b4-\
1431bcec9d63"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  theta_*      = \"\>", "\[InvisibleSpace]", 
   "68.5613408303875081667`8.", "\[InvisibleSpace]", "\<\" deg\"\>"}],
  SequenceForm["  theta_*      = ", 68.5613408303875081667`8., " deg"],
  Editable->False]], "Print",
 CellChangeTimes->{3.994086499779248*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"96f896e4-e0df-4c82-bd4a-\
c1097c8fd548"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  w_infinity   = \"\>", "\[InvisibleSpace]", 
   "0.73775075747822433247333078560429571694`10."}],
  SequenceForm[
  "  w_infinity   = ", 0.73775075747822433247333078560429571694`10.],
  Editable->False]], "Print",
 CellChangeTimes->{3.994086499780798*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"10cca645-e27a-47f6-8c82-\
1b8af25003fd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  -log w_inf   = \"\>", "\[InvisibleSpace]", 
   "0.3041492384185454394`8.", 
   "\[InvisibleSpace]", "\<\"   (the constant in the large-N law)\"\>"}],
  SequenceForm[
  "  -log w_inf   = ", 0.3041492384185454394`8., 
   "   (the constant in the large-N law)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9940864997819233`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"784038c1-ecda-4554-83e1-\
18e3077c75ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Phi(3/4,0)   = \"\>", "\[InvisibleSpace]", 
   "0.47236655274101470713804655094326791297`20."}],
  SequenceForm[
  "  Phi(3/4,0)   = ", 0.47236655274101470713804655094326791297`20.],
  Editable->False]], "Print",
 CellChangeTimes->{3.994086499783065*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"f12a1686-e29e-451b-94d9-\
7c9285745e89"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Exp[-3/4]    = \"\>", "\[InvisibleSpace]", 
   "0.47236655274101470713804655094326791297`20."}],
  SequenceForm[
  "  Exp[-3/4]    = ", 0.47236655274101470713804655094326791297`20.],
  Editable->False]], "Print",
 CellChangeTimes->{3.9940864997841797`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[52]:=",ExpressionUUID->"462398cf-e167-4ea7-8a0b-\
e4f4ff4923a3"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 755},
WindowMargins->{{239, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) \
(2022\:5e746\:670816\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"487e982a-afc6-43f2-9cd3-b017529efb97"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 50719, 1227, 6326, "Input",ExpressionUUID->"2174ed87-bc44-40aa-aa85-64f107361e15"],
Cell[CellGroupData[{
Cell[51324, 1253, 212, 4, 24, "Print",ExpressionUUID->"f072c077-1f17-4bd3-942e-4c19dd30f5f6"],
Cell[51539, 1259, 530, 13, 24, "Print",ExpressionUUID->"e991c429-4664-478a-9307-c3329797a34b"],
Cell[52072, 1274, 626, 17, 24, "Print",ExpressionUUID->"47af392a-fea1-4088-8efc-a867aef365e7"],
Cell[52701, 1293, 482, 12, 24, "Print",ExpressionUUID->"ed51289c-9eef-4d44-a556-ed26696d7ff6"],
Cell[53186, 1307, 664, 16, 44, "Print",ExpressionUUID->"e556f18c-5502-424a-b168-7175223e9014"],
Cell[53853, 1325, 417, 10, 24, "Print",ExpressionUUID->"ccc4eb57-d803-4249-ab47-5e7edab59f87"],
Cell[54273, 1337, 1109, 26, 44, "Print",ExpressionUUID->"ca0a4add-ced8-44b5-ad5a-b5420721f62f"],
Cell[55385, 1365, 421, 10, 24, "Print",ExpressionUUID->"9122b5ac-808f-4472-8f7f-afa6bef323b5"],
Cell[55809, 1377, 655, 16, 24, "Print",ExpressionUUID->"9b02c3f1-4344-4d95-b3b3-9bb0f6af2ce4"],
Cell[56467, 1395, 518, 14, 24, "Print",ExpressionUUID->"6d539762-e203-42d9-b2a9-592440e4b7fe"],
Cell[56988, 1411, 384, 9, 24, "Print",ExpressionUUID->"134ba4e9-efe4-41d4-9df7-ec8491a8f493"],
Cell[57375, 1422, 234, 5, 24, "Print",ExpressionUUID->"78d6a005-53db-4af5-b87a-0bc90c84cfa4"],
Cell[57612, 1429, 797, 16, 24, "Print",ExpressionUUID->"8d61c522-9571-4c60-81e3-7e02e8601919"],
Cell[58412, 1447, 796, 16, 24, "Print",ExpressionUUID->"2ededb36-7c5d-43fe-9062-9440f225172a"],
Cell[59211, 1465, 796, 16, 24, "Print",ExpressionUUID->"24b4786d-9574-4bb6-a305-afd9ed474f2d"],
Cell[60010, 1483, 798, 16, 24, "Print",ExpressionUUID->"b4530fd7-7517-43e6-b625-bf511e9f076e"],
Cell[60811, 1501, 618, 16, 24, "Print",ExpressionUUID->"17b7a8da-0305-4ffa-a09f-9751ff9d8532"],
Cell[61432, 1519, 237, 5, 24, "Print",ExpressionUUID->"2efce7ff-e6aa-43f5-b7f7-337f5e00e3d8"],
Cell[61672, 1526, 251, 5, 24, "Print",ExpressionUUID->"c99269e9-b6b2-4302-a5e5-1a61c43860d2"],
Cell[61926, 1533, 882, 21, 24, "Print",ExpressionUUID->"d67c6b7c-f72b-49b8-930e-ddb65bbc5356"],
Cell[62811, 1556, 881, 21, 24, "Print",ExpressionUUID->"65168c98-6ff9-48ec-8a53-ec3af64d553c"],
Cell[63695, 1579, 886, 21, 24, "Print",ExpressionUUID->"5f142d99-ba8f-44cf-9837-b7c26bcf3173"],
Cell[64584, 1602, 884, 21, 24, "Print",ExpressionUUID->"51742121-d8f5-4d77-9dec-5746dd5f730e"],
Cell[65471, 1625, 888, 21, 24, "Print",ExpressionUUID->"e07e436d-1fb0-4432-af0b-b756747f8443"],
Cell[66362, 1648, 215, 4, 24, "Print",ExpressionUUID->"0e286147-0175-41f4-99b4-1431bcec9d63"],
Cell[66580, 1654, 417, 9, 24, "Print",ExpressionUUID->"96f896e4-e0df-4c82-bd4a-c1097c8fd548"],
Cell[67000, 1665, 413, 10, 24, "Print",ExpressionUUID->"10cca645-e27a-47f6-8c82-1b8af25003fd"],
Cell[67416, 1677, 492, 12, 24, "Print",ExpressionUUID->"784038c1-ecda-4554-83e1-18e3077c75ee"],
Cell[67911, 1691, 413, 10, 24, "Print",ExpressionUUID->"f12a1686-e29e-451b-94d9-7c9285745e89"],
Cell[68327, 1703, 415, 10, 24, "Print",ExpressionUUID->"462398cf-e167-4ea7-8a0b-e4f4ff4923a3"]
}, Open  ]]
}, Open  ]]
}
]
*)


